Manipulating hidden-Markov-model inferences by corrupting batch data

Time-series models typically assume untainted and legitimate streams of data. However, a self-interested adversary may have incentive to corrupt this data, thereby altering a decision maker's inference. Within the broader field of adversarial machine learning, this research provides a novel, probabilistic perspective toward the manipulation of hidden Markov model inferences via corrupted data. In particular, we provision a suite of corruption problems for filtering, smoothing, and decoding inferences leveraging an adversarial risk analysis approach. Multiple stochastic programming models are set forth that incorporate realistic uncertainties and varied attacker objectives. Three general solution methods are developed by alternatively viewing the problem from frequentist and Bayesian perspectives. The efficacy of each method is illustrated via extensive, empirical testing. The developed methods are characterized by their solution quality and computational effort, resulting in a stratification of techniques across varying problem-instance architectures. This research highlights the weaknesses of hidden Markov models under adversarial activity, thereby motivating the need for robustification techniques to ensure their security.

==> Figures_HMM_Poisoning/5.1/HMM_Box_Plots.R <==
#setwd("C:/Users/Chema Camacho/Desktop/ICMAT/HMM/experiments/experiment_17/v5_19_05_2022_right/")
#install.packages('latex2exp')

library(tidyverse)
library(mosaic)
library(latex2exp)

######################################
####### State Attraction Plots########
######################################
#State-Attraction Low Uncertainty
df = read_csv('att_low_unc_box.csv')

pdf('att_low_unc_box.pdf')
gf_boxplot(res~as.factor(diff_n_comp), data =df ) %>%
  gf_theme(theme_bw())  %>%
  gf_labs( x = TeX("No. Poisoned Observations"),
           y = TeX("Probability of $Q_3 =1$" )) + 
  scale_y_continuous(breaks=seq(0,1,0.1), limits = c(0,1)) +
  theme(panel.border = element_blank(), panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(), axis.line = element_line(colour = "black"), text = element_text(size = 22))
dev.off()

#State-Attraction high Uncertainty
df = read_csv('att_high_unc_box.csv')

pdf('att_high_unc_box.pdf')
gf_boxplot(res~as.factor(diff_n_comp), data =df ) %>%
  gf_theme(theme_bw())  %>%
  gf_labs( x = TeX("No. Poisoned Observations"),
           y = TeX("Probability of $Q_3 =1$" )) + 
  scale_y_continuous(breaks=seq(0,1,0.1), limits = c(0,1)) +
  theme(panel.border = element_blank(), panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(), axis.line = element_line(colour = "black"), text = element_text(size = 22))
dev.off()


######################################
####### State Repulsion Plots########
######################################
#State-Repulsion Low Uncertainty
df = read_csv('rep_low_unc_box.csv')

pdf('rep_low_unc_box.pdf')
gf_boxplot(res~as.factor(diff_n_comp), data =df ) %>%
  gf_theme(theme_bw())  %>%
  gf_labs( x = TeX("No. Poisoned Observations"),
           y = TeX("Probability of $Q_3 =2$" )) + 
  scale_y_continuous(breaks=seq(0,1,0.1), limits = c(0,1)) +
  theme(panel.border = element_blank(), panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(), axis.line = element_line(colour = "black"), text = element_text(size = 22))
dev.off()

#State-Attraction high Uncertainty
df = read_csv('rep_high_unc_box.csv')

pdf('rep_high_unc_box.pdf')
gf_boxplot(res~as.factor(diff_n_comp), data =df ) %>%
  gf_theme(theme_bw())  %>%
  gf_labs( x = TeX("No. Poisoned Observations"),
           y = TeX("Probability of $Q_3 =2$" )) + 
  scale_y_continuous(breaks=seq(0,1,0.1), limits = c(0,1)) +
  theme(panel.border = element_blank(), panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(), axis.line = element_line(colour = "black"), text = element_text(size = 22))
dev.off()



######################################
####### Dist Disruption Plots########
######################################
#Dist Disrupt Low Uncertainty
df = read_csv('dd_low_unc_box.csv')
#df$res_std_plus3 =  df$res + 3/2 * (df$res_std_plus - df$res) 
#df$res_std_minus3 =  df$res - 3/2 * (df$res-df$res_std_minus)

pdf('dd_low_unc_box.pdf')
gf_boxplot(res~as.factor(diff_n_comp), data =df ) %>%
  gf_theme(theme_bw())  %>%
  gf_labs( x = TeX("No. Poisoned Observations"),
           y = TeX("Kullback-Leibler Divergence" )) + 
  scale_y_continuous(breaks=seq(0,11,1), limits = c(0,11)) +
  theme(panel.border = element_blank(), panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(), axis.line = element_line(colour = "black"), text = element_text(size = 22))        
dev.off()

#Dist-Disrupt High Uncertainty
df = read_csv('dd_high_unc_box.csv')
#df$res_std_plus3 =  df$res + 3/2 * (df$res_std_plus - df$res) 
#df$res_std_minus3 =  df$res - 3/2 * (df$res-df$res_std_minus)

pdf('dd_high_unc_box.pdf')
gf_boxplot(res~as.factor(diff_n_comp), data =df ) %>%
  gf_theme(theme_bw())  %>%
  gf_labs( x = TeX("No. Poisoned Observations"),
           y = TeX("Kullback-Leibler Divergence" )) + 
  scale_y_continuous(breaks=seq(0,11,1), limits = c(0,11)) +
  theme(panel.border = element_blank(), panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(), axis.line = element_line(colour = "black"), text = element_text(size = 22))        
dev.off()

######################################
####### Path Attract Plots########
######################################
#Path Attract Low Uncertainty
df = read_csv('pd_low_unc_box.csv')

pdf('pd_low_unc_box.pdf')
gf_boxplot(res~as.factor(diff_n_comp), data =df ) %>%
  gf_theme(theme_bw())  %>%
  gf_labs( x = TeX("No. Poisoned Observations"),
           y = TeX("Normalized Hamming distance" )) + 
  scale_y_continuous(breaks=seq(0,1,0.1), limits = c(0,1)) +
  theme(panel.border = element_blank(), panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(), axis.line = element_line(colour = "black"), text = element_text(size = 22))        
dev.off()

#Path Attract High Uncertainty
df = read_csv('pd_high_unc_box.csv')

pdf('pd_high_unc_box.pdf')
gf_boxplot(res~as.factor(diff_n_comp), data =df ) %>%
  gf_theme(theme_bw())  %>%
  gf_labs( x = TeX("No. Poisoned Observations"),
           y = TeX("Normalized Hamming distance" )) + 
  scale_y_continuous(breaks=seq(0,1,0.1), limits = c(0,1)) +
  theme(panel.border = element_blank(), panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(), axis.line = element_line(colour = "black"), text = element_text(size = 22))        
dev.off()



==> Figures_HMM_Poisoning/5.1/HMM_Plots_Illustration_CombinedUncertainPlots.R <==
#setwd("~/Research/HMM Poisoning")
#install.packages('latex2exp')

library(tidyverse)
library(mosaic)
library(latex2exp)

######################################
####### State Attraction Plots########
######################################
#State-Attraction Low Uncertainty
df = read_csv('att_low_unc_ratio.csv')
df1 = read_csv('att_high_unc_ratio.csv')


pdf('att_lowandhigh_unc_ratio.pdf')
fig = ggplot(data = df, aes(x=ratio)) +
   geom_line(aes(y=df$res, colour = 'Low Uncertainty'), linetype = 'solid')+
   geom_ribbon(aes(ymin =df$res_std_minus , ymax = df$res_std_plus), fill = 'grey40', alpha = 0.5) + 
  scale_y_continuous(name =TeX("Probability of $Q_3 =1$" ), breaks=seq(0,1,0.1), limits = c(0,1)) +
  scale_x_continuous(name = TeX("$w_1 /w_2$"), breaks=seq(0,100,10), limits = c(0,55) ) +
  theme(panel.background = element_blank(),panel.border = element_blank(), panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(), axis.line = element_line(colour = "black"), text = element_text(size = 22))

#State-Attraction High Uncertainty
fig = fig + geom_line(aes(y=df1$res, colour = 'High Uncertainty'), linetype = 'solid') + 
  geom_ribbon(aes(ymin =df1$res_std_minus , ymax = df1$res_std_plus), fill = 'grey40', alpha = 0.5) +
  theme(axis.line.y = element_line(color = "black"),
        axis.text.y = element_text(color = "black"),
        axis.text.x = element_text(color = "black"),
        legend.text = element_text(size = 18),
        legend.position = 'bottom', legend.title = element_blank()) +
  scale_color_manual(breaks = c('Low Uncertainty', 'High Uncertainty'),
                     values = c('blue','black'))

print(fig)

dev.off()





######################################
####### State Repulsion Plots########
######################################
#State-Repulsion Low Uncertainty
df = read_csv('rep_low_unc_ratio.csv')
df = df[df$ratio <= 105,]
df1 = read_csv('rep_high_unc_ratio.csv')
df1 = df1[df1$ratio <= 105,]
pdf('rep_lowandhigh_unc_ratio.pdf')
fig2 = ggplot(data = df, aes(x=ratio)) +
  geom_line(aes(y=df$res, colour = 'Low Uncertainty'), linetype = 'solid')+
  geom_ribbon(aes(ymin =df$res_std_minus , ymax = df$res_std_plus), fill = 'grey40', alpha = 0.5) + 
  scale_y_continuous(name = TeX("Probability of $Q_3 =2$" ), breaks=seq(0,1,0.1), limits = c(0,1)) +
  scale_x_continuous(name = TeX("$w_1 /w_2$"), breaks=seq(0,100,10), limits = c(0,80)) +
  theme(panel.border = element_blank(), panel.background = element_blank() ,panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(), axis.line = element_line(colour = "black"), text = element_text(size = 22))


#State-Repulsion High Uncertainty
fig2 = fig2 + geom_line(aes(y=df1$res, colour = 'High Uncertainty'), linetype = 'solid') + 
  geom_ribbon(aes(ymin =df1$res_std_minus , ymax = df1$res_std_plus), fill = 'grey40', alpha = 0.5) +
  theme(axis.line.y = element_line(color = "black"),
        axis.text.y = element_text(color = "black"),
        axis.text.x = element_text(color = "black"),
        legend.text = element_text(size = 18),
        legend.position = 'bottom', legend.title = element_blank()) +
  scale_color_manual(breaks = c('Low Uncertainty', 'High Uncertainty'),
                     values = c('blue','black'))

print(fig2)

dev.off()




######################################
####### Dist Disruption Plots########
######################################
#Dist Disrupt Low Uncertainty
df = read_csv('dd_low_unc_ratio.csv')
df1 = read_csv('dd_high_unc_ratio.csv')

pdf('dd_lowandhigh_unc_ratio.pdf')
fig3 = ggplot(data = df, aes(x=ratio)) +
  geom_line(aes(y=df$res, colour = 'Low Uncertainty'), linetype = 'solid')+
  geom_ribbon(aes(ymin =df$res_std_minus , ymax = df$res_std_plus), fill = 'grey40', alpha = 0.5) + 
  scale_y_continuous(name =TeX("Kullback-Leibler Divergence" ) , breaks=seq(0,11,1), limits = c(0,11)) +
  scale_x_continuous(name = TeX("$w_1 /w_2$"), breaks=seq(0,100,1), limits = c(0,10)) +
  theme(panel.border = element_blank(), panel.background = element_blank(),panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(), axis.line = element_line(colour = "black"), text = element_text(size = 22))

#Dist-Disrupt High Uncertainty
fig3 = fig3 + geom_line(aes(y=df1$res, colour = 'High Uncertainty'), linetype = 'solid') + 
  geom_ribbon(aes(ymin =df1$res_std_minus , ymax = df1$res_std_plus), fill = 'grey40', alpha = 0.5) +
  theme(axis.line.y = element_line(color = "black"),
        axis.text.y = element_text(color = "black"),
        axis.text.x = element_text(color = "black"),
        legend.text = element_text(size = 18),
        legend.position = 'bottom', legend.title = element_blank()) +
  scale_color_manual(breaks = c('Low Uncertainty', 'High Uncertainty'),
                     values = c('blue','black'))

print(fig3)

dev.off()



######################################
####### Path Attract Plots########
######################################
#Path Attract Low Uncertainty
df = read_csv('pd_low_unc_ratio.csv')

pdf('pd_lowandhigh_unc_ratio.pdf')
fig4 =ggplot(data = df, aes(x=ratio)) +
  geom_line(aes(y=df$res, colour = 'Low Uncertainty'), linetype = 'solid') +
  geom_ribbon(aes(ymin =df$res_std_minus , ymax = df$res_std_plus), fill = 'grey40', alpha = 0.5) + 
  scale_y_continuous(name = TeX("Normalized Hamming distance" ), breaks=seq(0,1,0.1), limits = c(0,1)) +
  scale_x_continuous(name = TeX("$w_1 /w_2$"), breaks=seq(0,400,50), limits = c(0,400)) +
  theme(panel.border = element_blank(), panel.background =element_blank(),panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(), axis.line = element_line(colour = "black"), text = element_text(size = 22))

#Path Attract High Uncertainty
df1 = read_csv('pd_high_unc_ratio.csv')
fig4 = fig4 + geom_line(aes(y=df1$res, colour = 'High Uncertainty'), linetype = 'solid') + 
  geom_ribbon(aes(ymin =df1$res_std_minus , ymax = df1$res_std_plus), fill = 'grey40', alpha = 0.5) +
  theme(axis.line.y = element_line(color = "black"),
        axis.text.y = element_text(color = "black"),
        axis.text.x = element_text(color = "black"),
        legend.text = element_text(size = 18),
        legend.position = 'bottom', legend.title = element_blank()) +
  scale_color_manual(breaks = c('Low Uncertainty', 'High Uncertainty'),
                     values = c('blue','black'))

print(fig4)

dev.off()


